Pairwise Reflection Symmetry in Frequency Rectangles

Many combinatorial designs ask for equal distribution of given symbols across the entries of a matrix. The paramount examples are Latin squares, where each symbol from $\{1,\dots,n\}$ appears once per row and column of an $n\times n$ matrix. Frequency rectangles extend this to $\lambda n \times \mu n$ matrices with repeated symbols under controlled column and row frequencies. In this more general setting, we examine structural properties of pairwise reflection-symmetry, which requires that, on every pair of columns, each ordered symbol pair $(p,q)$ occurs as often as its reversal $(q,p)$. This order-balance is precisely what makes head-to-head comparisons unbiased, i.e., no symbol gains a systematic advantage from the position it occupies relative to another, a fairness demand arising for instance when scheduling tournaments or laying out comparative trials. Existence of such objects for odd $\lambda$ turns out to be remarkably more subtle than for even $\lambda$. After showing that existence holds also for sufficiently large odd $\lambda$, we initiate the search for the smallest possible value of $\lambda$ in this setting. We obtain the insight that a per-column multiplicity of $\lambda=1$ can be achieved if and only if $n$ is a power of two. We complement the existence results with a direct product construction and add several further observations on the property. Finally, we propose and evaluate a quadratically constrained integer program to computationally search for these objects. The resulting experiments reveal that many of them possess an underlying group-theoretic structure which, as we conjecture, may even be unavoidable in certain settings.

==> anc/search_URS.jl <==
#!/usr/bin/env julia
# =====================================================================
# search_URS.jl
#
# Copyright (c) 2026 Enrico Iurlano.  July 2026.
# Code development was supported by Claude Opus 4.7--4.8, which eased the extension
# of an earlier prototype.
#
# Distributed under the MIT License:
#
#   Permission is hereby granted, free of charge, to any person obtaining a copy
#   of this software and associated documentation files (the "Software"), to deal
#   in the Software without restriction, including without limitation the rights
#   to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
#   copies of the Software, and to permit persons to whom the Software is
#   furnished to do so, subject to the following conditions:
#
#   The above copyright notice and this permission notice shall be included in
#   all copies or substantial portions of the Software.
#
#   THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
#   IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
#   FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
#   AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
#   LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
#   OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
#   SOFTWARE.
# =====================================================================
# Self-contained reproduction of the reduced URS(n,lambda) enumeration from
# "Pairwise reflection-symmetric generalized Latin rectangles". A single file,
# no includes: drop it anywhere and run.
#
# WHAT IT DOES
#   For a given (n, lambda) it traverses the COMPLETE feasible region of a binary,
#   one-hot Quadratically Constrained Program modeling the pairwise reflection-
#   symmetric property, and reports
#     * the number of reduced representatives (the count),
#     * the time until the first feasible representative (or until infeasibility
#       is certified), and
#     * the total enumeration time,
#   writing every representative matrix to a companion file.
#
# TWO SEARCH MODALITIES
#   (a) URS enumeration  [strength = 0, the default]
#         Enumerate all reduced pairwise reflection-symmetric URS(n,lambda).
#   (b) Search WITHIN the strength-k perfect sequence covering arrays (PSCAs)
#       [strength = k >= 2]
#         The URS search space is further restricted to matrices that are ALSO a
#         strength-k PSCA, i.e. every ordered k-tuple of distinct symbols occurs
#         as a subsequence in exactly m/k! rows (m = lambda*n). A URS is always a
#         strength-2 PSCA; larger k is a strict specialization. This is the
#         modality behind the strength-5 PSCA in range(6)^{120x6} reported in the
#         paper -- URS(6,20) intersected with the strength-5 PSCAs -- reproduced by
#             julia search_URS.jl 6 20 5
#         (the corresponding certifying instance is printed in the paper's
#         appendix "A certifying instance"). A strength-k PSCA needs k! | m.
#
# HOW TO INVOKE JULIA ON THIS FILE
#   julia search_URS.jl <n> <lambda> [strength] [time_budget_s] [outdir]
#
#     <n>              number of columns / alphabet size, n >= 3        (required)
#     <lambda>         row multiplicity; the matrix has m = lambda*n rows (required)
#     [strength]       PSCA search modality (see above): 0 (default) = plain URS,
#                      k >= 2 = restrict to strength-k PSCAs. May also be supplied
#                      via the environment variable REFL_PSCA_STRENGTH.
#     [time_budget_s]  wall-clock budget PER phase (default 1e9, ~ unbounded)
#     [outdir]         output directory (default ".")
#
#   The optimizer backend is selected by the environment variable QCP_SOLVER:
#     QCP_SOLVER=scip    (DEFAULT)  open-source SCIP, native solution counting;
#                                    requires NO commercial license.
#     QCP_SOLVER=gurobi             Gurobi solution pool (PoolSearchMode=2).
#   Only the selected solver's Julia package needs to be installed.
#
#   Set REFL_VERIFY=0 to skip the built-in cross-check (on by default), which
#   re-checks each enumerated matrix with an independent verifier and, for the
#   plain URS(n,2) enumeration, compares against the generalized-dihedral
#   construction (a lower bound L(n); the complete set for prime n).
#
# OUTPUTS (written into <outdir>)
#   cell_<n>_<lambda>.csv       one data row: n,lambda,strength,count,time_first,time_all,complete
#   cell_<n>_<lambda>.sols.txt  the enumerated matrices, one block per representative
#
# EXAMPLES
#   julia search_URS.jl 6 2                 # URS(6,2) with SCIP  -> count 600
#   julia search_URS.jl 6 20 5              # strength-5 PSCA search, URS(6,20)
#   julia search_URS.jl 7 2 0 3600 out      # (7,2), 1 h/phase, outputs in ./out
#   QCP_SOLVER=gurobi julia search_URS.jl 6 2
#
# DEPENDENCIES: JuMP, Combinatorics, Primes, and either SCIP (default) or Gurobi.
# =====================================================================

using Combinatorics, JuMP, Primes, Printf

const SOLVER = Symbol(get(ENV, "QCP_SOLVER", "scip"))
SOLVER in (:scip, :gurobi) || error("QCP_SOLVER must be scip or gurobi (got $SOLVER)")
# Import ONLY the selected backend (via the @eval using macro), so a reproducer
# needs just one of the two packages installed -- SCIP by default (no license).
@eval using $(SOLVER == :gurobi ? :Gurobi : :SCIP)

const POOL_LIMIT = 200_000     # Gurobi solution-pool cap (unused under SCIP)

# =====================================================================
# The one-hot binary QCP  (verbatim the model of the paper; the reflection-
# symmetry equalities are left BILINEAR, handled natively by the solver, so no
# linearization is applied).
# =====================================================================

# Modality (b): strength-k PSCA restriction. The strict-order incidence
# b[r,p,q] = [symbol p precedes q in row r] is put in an iff-correspondence with the
# one-hot, per row, so each one-hot matrix admits exactly one incidence (antisymmetry
# makes b a tournament; the score link forces the transitive one). A row then covers
# the tuple (sigma_1,...,sigma_k) iff the consecutive incidences all hold, and a
# strength-k PSCA demands every such tuple be covered by exactly m/k! rows.
function add_psca_constraints!(model::Model, y, n::Int, lambda::Int, k::Int)
    m = n * lambda
    @assert k >= 2 "PSCA strength k must be ≥ 2"
    @assert m % factorial(k) == 0 "strength-$k PSCA needs k! | λn (row count $m not divisible by $(factorial(k)))"
    @variable(model, b[1:m, 1:n, 1:n], Bin)
    for r in 1:m, s in 1:n
        @constraint(model, b[r, s, s] == 0)                              # no self-incidence
    end
    for r in 1:m, p in 1:n, q in (p + 1):n
        @constraint(model, b[r, p, q] + b[r, q, p] == 1)                 # antisymmetry (tournament)
    end
    for r in 1:m, s in 1:n
        @constraint(model, sum(b[r, t, s] for t in 1:n if t != s) ==
                           sum(j * y[r, j, s] for j in 1:n) - 1)         # #predecessors(s) = pos(s) - 1
    end
    target = div(m, factorial(k))
    for sigma in permutations(1:n, k)
        cov = @variable(model, [1:m], Bin)                       # cov[r] = ⋀_t b[r,σ_t,σ_{t+1}]
        for r in 1:m
            for t in 1:(k - 1)
                @constraint(model, cov[r] <= b[r, sigma[t], sigma[t + 1]])
            end
            @constraint(model, cov[r] >= sum(b[r, sigma[t], sigma[t + 1]] for t in 1:(k - 1)) - (k - 2))
        end
        @constraint(model, sum(cov[r] for r in 1:m) == target)
    end
    return b
end

# Add the one-hot variables and every constraint of the reduced URS(n,lambda)
# formulation. `strength > 0` additionally restricts to strength-k PSCAs (modality b).
function add_onehot_constraints!(model::Model, n::Int, lambda::Int;
                                 strength::Int = 0, identity_cuts::Bool = true)
    m = n * lambda
    @assert n >= 3 "the reduced formulation assumes n >= 3 (got n = $n); the degenerate cases n <= 2 are out of scope"
    UPairs = collect(Tuple.(combinations(1:n, 2)))
    @variable(model, y[1:m, 1:n, 1:n], Bin)
    for r in 1:m, j in 1:n
        @constraint(model, sum(y[r, j, s] for s in 1:n) == 1)
    end
    for r in 1:m, s in 1:n
        @constraint(model, sum(y[r, j, s] for j in 1:n) == 1)
    end
    for r in 1:m
        b = div(r + lambda - 1, lambda)
        @constraint(model, y[r, 1, b] == 1)
    end
    # symmetry breaking: force first row to 1,2,...,n and row lambda+1 to start 2,1
    for j in 1:n
        @constraint(model, y[1, j, j] == 1)
    end
    @constraint(model, y[lambda + 1, 2, 1] == 1)
    for b in 1:n, k in 1:(lambda - 1)
        r = (b - 1) * lambda + k
        @constraint(model,
            sum(y[r,   2, s] * s for s in 1:n) <=
            sum(y[r+1, 2, s] * s for s in 1:n))
        prior = sum(y[r,   j, s] * s * ((n + 1)^(n - 1 - j))
                    for j in 2:(n - 1) for s in 1:n)
        post  = sum(y[r+1, j, s] * s * ((n + 1)^(n - 1 - j))
                    for j in 2:(n - 1) for s in 1:n)
        @constraint(model, prior <= post)
    end
    for (j1, j2) in UPairs, a in 1:n, b in 1:n
        a == b && continue
        @constraint(model,
            sum(y[r, j1, a] * y[r, j2, b] for r in 1:m) ==
            sum(y[r, j1, b] * y[r, j2, a] for r in 1:m))
    end
    # reflected-identity cuts: row 1 is the identity, so on columns (a,b) it carries
    # the pair (a,b); reflection symmetry forces some row to carry (b,a) there. The
    # indicator z[r] marks such a row (z ⟺ y[r,a,b] ∧ y[r,b,a]); at least one must
    # exist. Implied (never cut a feasible matrix) but tighten the relaxation, and z
    # is pinned by the tight AND-form so it spawns no assignment "flavors".
    if identity_cuts
        for a in 1:n, b in (a + 1):n
            z = @variable(model, [1:m], Bin)
            for r in 1:m
                @constraint(model, z[r] <= y[r, a, b])
                @constraint(model, z[r] <= y[r, b, a])
                @constraint(model, z[r] >= y[r, a, b] + y[r, b, a] - 1)
            end
            @constraint(model, sum(z[r] for r in 1:m) >= 1)
        end
    end
    if strength > 0
        add_psca_constraints!(model, y, n, lambda, strength)
    end
    return y
end

# Decode the one-hot block of solution index `result` into its matrix.
function decode_onehot(y, n::Int, m::Int; result::Int = 1)
    M = Matrix{Int64}(undef, m, n)
    for r in 1:m, j in 1:n
        M[r, j] = sum(round(Int, value(y[r, j, s]; result = result)) * s for s in 1:n)
    end
    return M
end

# =====================================================================
# SCIP backend
# =====================================================================

# A direct SCIP model under constraint-programming emphasis (SCIPsetEmphasis
# CPSOLVER): propagation + conflict learning, cuts off, LP limited. Used for the
# find-first / infeasibility phase. (direct_model exposes the raw pointer the
# emphasis call needs.)
function scip_cp_model()
    o = SCIP.Optimizer()
    SCIP.LibSCIP.SCIPsetEmphasis(o, SCIP.LibSCIP.SCIP_PARAMEMPHASIS_CPSOLVER, SCIP.LibSCIP.TRUE)
    return direct_model(o)
end

# SCIP-native exhaustive enumeration in a SINGLE solve via the counting constraint
# handler (SCIPsetParamsCountsols + SCIPcount); `collect` stores every feasible
# point and the matrices are read back through SCIPgetCountedSparseSols. Presolve
# is left ON: a one-hot y-variable that presolve fixed or aggregated away (hence
# dropped from the counter's active set) is resolved to `scalar*active + constant`
# via SCIPgetProbvarSum (a fixed variable gives scalar 0, i.e. a constant), so the
# full matrix is reconstructed.
function enumerate_by_counting(n::Int, lambda::Int, budget::Float64; strength::Int = 0)
    L = SCIP.LibSCIP
    m = n * lambda
    o = SCIP.Optimizer(); model = direct_model(o); set_silent(model)
    budget < 3.6e6 && set_time_limit_sec(model, budget)
    y = add_onehot_constraints!(model, n, lambda; strength = strength)

    L.SCIPsetParamsCountsols(o)                                            # counting mode
    set_optimizer_attribute(model, "constraints/countsols/collect", true)  # store the solutions
    set_optimizer_attribute(model, "constraints/countsols/sollimit", -1)   # -1 = no limit
    # Time reported is SCIP's own solving-time clock (SCIPgetSolvingTime): it
    # excludes model creation, problem reading and the Julia startup/JIT.
    L.SCIPcount(o); elapsed = L.SCIPgetSolvingTime(o)
    valid = Ref{UInt32}(0); cnt = Int(L.SCIPgetNCountedSols(o, valid))

    # retrieve the collected sparse solutions over the counter's active variables
    varsref = Ref{Ptr{Ptr{L.SCIP_VAR}}}(); nvarsref = Ref{Cint}(0)
    solsref = Ref{Ptr{Ptr{L.SCIP_SPARSESOL}}}(); nsolsref = Ref{Cint}(0)
    L.SCIPgetCountedSparseSols(o, varsref, nvarsref, solsref, nsolsref)
    nv = Int(nvarsref[]); ns = Int(nsolsref[]); varsarr = varsref[]; solsarr = solsref[]
    pos = Dict{Ptr{L.SCIP_VAR},Int}(unsafe_load(varsarr, k) => k for k in 1:nv)

    # resolve every y-variable to (active-var, scalar, constant) in the active space
    resolved = Array{Tuple{Ptr{L.SCIP_VAR},Float64,Float64},3}(undef, m, n, n)
    for r in 1:m, j in 1:n, s in 1:n
        vref = Ref(L.SCIPvarGetTransVar(SCIP.var(o, JuMP.index(y[r, j, s]))))
        sref = Ref(1.0); cref = Ref(0.0)
        L.SCIPgetProbvarSum(o, vref, sref, cref)
        resolved[r, j, s] = (vref[], sref[], cref[])
    end

    mats = Matrix{Int}[]; solbuf = Vector{Clonglong}(undef, nv)
    for i in 1:ns
        sp = unsafe_load(solsarr, i)
        L.SCIPsparseSolGetFirstSol(sp, solbuf, nv)
        while true
            M = zeros(Int, m, n)
            @inbounds for r in 1:m, j in 1:n, s in 1:n
                (av, sc, cst) = resolved[r, j, s]
                val = (av == C_NULL || sc == 0.0) ? cst :
                      (haskey(pos, av) ? sc * solbuf[pos[av]] + cst : NaN)
                (!isnan(val) && round(Int, val) == 1) && (M[r, j] = s)
            end
            push!(mats, M)
            L.SCIPsparseSolGetNextSol(sp, solbuf, nv) == 0 && break
        end
    end
    complete = (valid[] != 0) && (length(mats) == cnt) && (elapsed < budget)
    return (count = cnt, mats = mats, elapsed = elapsed, complete = complete)
end

# =====================================================================
# Backend-agnostic driver: find-first and full enumeration
# =====================================================================

# Time until the first feasible representative, or until infeasibility is certified.
function find_first(n::Int, lambda::Int, budget::Float64, strength::Int)
    if SOLVER == :scip
        model = scip_cp_model(); set_silent(model)
        budget < 3.6e6 && set_time_limit_sec(model, budget)
        add_onehot_constraints!(model, n, lambda; strength = strength)
        optimize!(model)
        # SCIP's own solving-time clock (see enumerate_by_counting); model
        # creation is excluded.
        return (SCIP.LibSCIP.SCIPgetSolvingTime(backend(model)), string(termination_status(model)))
    else
        model = Model(optimizer_with_attributes(Gurobi.Optimizer,
            "OutputFlag" => 0, "SolutionLimit" => 1, "TimeLimit" => budget))
        add_onehot_constraints!(model, n, lambda; strength = strength)
        optimize!(model)
        return (solve_time(model), string(termination_status(model)))
    end
end

# Full enumeration -> (count, matrices, elapsed, complete).
function enumerate_all(n::Int, lambda::Int, budget::Float64, strength::Int)
    if SOLVER == :scip
        r = enumerate_by_counting(n, lambda, budget; strength = strength)
        return (r.count, r.mats, r.elapsed, r.complete)
    else
        model = Model(optimizer_with_attributes(Gurobi.Optimizer,
            "OutputFlag" => 0, "PoolSearchMode" => 2,
            "PoolSolutions" => POOL_LIMIT, "TimeLimit" => budget))
        y = add_onehot_constraints!(model, n, lambda; strength = strength)
        optimize!(model)
        st = string(termination_status(model)); ns = result_count(model)
        mats = [decode_onehot(y, n, n * lambda; result = i) for i in 1:ns]
        return (ns, mats, solve_time(model), st == "OPTIMAL" || st == "INFEASIBLE")
    end
end

# Write the enumerated representatives to a human-readable companion file.
function write_solutions(path, n, lambda, strength, mats, complete)
    open(path, "w") do io
        println(io, "# reduced URS($n,$lambda)", strength > 0 ? " ∩ strength-$strength PSCA" : "",
                " representatives")
        println(io, "# count = $(length(mats))",
                complete ? "  (complete enumeration)" : "  (INCOMPLETE - lower bound, budget hit)")
        isempty(mats) && println(io, "# no representative exists (certified empty)")
        for (idx, M) in enumerate(mats)
            println(io, "# solution $idx")
            for row in 1:size(M, 1)
                println(io, join(view(M, row, :), " "))
            end
            println(io)
        end
    end
    return path
end

# =====================================================================
# Generalized-dihedral construction + independent verifier (optional cross-check)
# For every abelian group structure on range(n) that is NOT an elementary abelian
# 2-group, Dih(A) = {x->x+c} ∪ {x->c-x} is an order-2n generously transitive
# subgroup of S_n whose group-induced matrix lies in URS(n,2). These members give
# the lower bound L(n) of the paper and are conjectured to be the COMPLETE set for prime n.
#
# CROSS-CHECKED AGAINST GAP for n = 2,...,9. The family built below was
# compared with one obtained from a computer algebra package instead of from the
# classification of abelian groups: via GAP.jl, take every transitive group of degree
# n and order 2n (GAP's TransGrp library), keep those accepted by a generous-
# transitivity filter written here straight from the definition (GAP has no such
# property; every pair {a,b} must be swapped by some group element), and expand each
# surviving class to all its S_n-conjugates. The two families coincide as SETS OF
# SUBGROUPS of S_n (symmetric difference empty in both directions) at every n in
# 2,...,9, of sizes 0, 1, 3, 6, 60, 120, 1890, 7560. Per abelian type the match is a
# bijection onto GAP's conjugacy classes, with |N_{S_n}(Dih(A))| = n*|Aut(A)|, so
# GAP's class size n!/|N| equals the (n-1)!/|Aut(A)| labelings deduplicated below.
# For n <= 8 the same result was reproduced through GAP's full subgroup lattice
# (ConjugacyClassesSubgroups of S_n), which uses no transitive-groups library.
# =====================================================================

"Every abelian group of order n, as the vector of its cyclic factor orders."
function abelian_group_types(n::Int)
    types = [Int[]]
    for (p, a) in factor(n)   # (prime => exponent) pairs, from Primes.jl
        pgroups = [[p^part for part in partition] for partition in partitions(a)]
        types = [vcat(t, g) for t in types for g in pgroups]
    end
    return types
end

is_elementary_abelian_2(t::Vector{Int}) = !isempty(t) && all(==(2), t)

"All reduced URS(n,2) matrices from the generalized-dihedral construction, deduplicated."
function dihedral_urs_matrices(n::Int)
    n >= 3 || return Matrix{Int}[]
    out = Set{Matrix{Int}}()
    for t in abelian_group_types(n)
        is_elementary_abelian_2(t) && continue      # those give URS(n,1), not URS(n,2)
        elems = isempty(t) ? [()] : vec(collect(Iterators.product((0:(d-1) for d in t)...)))
        z = findfirst(e -> all(iszero, e), elems)   # zero element first, so identity -> 1
        elems[1], elems[z] = elems[z], elems[1]
        idx = Dict(e => i for (i, e) in enumerate(elems))
        addtab = [idx[ntuple(k -> mod(elems[i][k] + elems[j][k], t[k]), length(t))]
                  for i in 1:n, j in 1:n]
        negtab = [idx[ntuple(k -> mod(-elems[i][k], t[k]), length(t))] for i in 1:n]
        for rest in permutations(2:n)                # labelings phi with phi(zero) = 1
            lab = vcat(1, collect(rest))
            inv = Vector{Int}(undef, n)
            for i in 1:n
                inv[lab[i]] = i
            end
            rows = Vector{Vector{Int}}()
            for c in 1:n
                push!(rows, [lab[addtab[inv[s], c]] for s in 1:n])          # rotation x -> x + c
                push!(rows, [lab[addtab[negtab[inv[s]], c]] for s in 1:n])  # reflection x -> c - x
            end
            sort!(rows)
            push!(out, reduce(vcat, (permutedims(r) for r in rows)))
        end
    end
    return collect(out)
end

"True iff A is a pairwise reflection-symmetric generalized Latin rectangle (independent check)."
function is_urs(A::Matrix{Int}, n::Int, lambda::Int)
    size(A) == (lambda * n, n) || return false
    all(isperm(A[r, :]) for r in 1:size(A, 1)) || return false                        # rows are permutations
    all(count(==(s), A[:, j]) == lambda for j in 1:n for s in 1:n) || return false    # column uniformity
    for j1 in 1:n, j2 in (j1+1):n, p in 1:n, q in (p+1):n                             # reflection symmetry
        count(r -> A[r, j1] == p && A[r, j2] == q, 1:size(A, 1)) ==
        count(r -> A[r, j1] == q && A[r, j2] == p, 1:size(A, 1)) || return false
    end
    return true
end

# =====================================================================
# Run  (top-level script; no main function)
# =====================================================================

length(ARGS) >= 2 ||
    error("usage: julia search_URS.jl <n> <lambda> [strength] [time_budget_s] [outdir]")
n       = parse(Int, ARGS[1])
lambda  = parse(Int, ARGS[2])
# strength: modality (b); positional arg wins, else env REFL_PSCA_STRENGTH, else 0
strength = length(ARGS) >= 3 ? parse(Int, ARGS[3]) :
           parse(Int, get(ENV, "REFL_PSCA_STRENGTH", "0"))
budget   = length(ARGS) >= 4 ? parse(Float64, ARGS[4]) : 1e9
outdir   = length(ARGS) >= 5 ? ARGS[5] : "."
mkpath(outdir)
m = n * lambda

@printf("URS(%d,%d)%s  m=%d  solver=%s  budget=%.0f s\n",
        n, lambda, strength > 0 ? "  ∩ strength-$strength PSCA" : "", m, SOLVER, budget)

# divisibility shortcut: a strength-k PSCA needs k! | m (k=0, the bare URS, needs m even)
divis = strength == 0 ? 2 : factorial(strength)
ncount = 0; mats = Matrix{Int}[]; time_first = 0.0; time_all = 0.0; complete = true
if m % divis != 0
    @printf("  divisibility (%d ∤ %d)  ->  count = 0 (no solver call)\n", divis, m)
else
    time_first, status_first = find_first(n, lambda, budget, strength)
    @printf("  time to first : %.3f s  (%s)\n", time_first, status_first)
    ncount, mats, time_all, complete = enumerate_all(n, lambda, budget, strength)
    @printf("  enumeration   : %.3f s   count = %d%s\n",
            time_all, ncount, complete ? "" : "  (INCOMPLETE: count is a lower bound)")
end

# Optional self-check (set REFL_VERIFY=0 to skip): re-check every enumerated matrix
# with the independent is_urs verifier, and -- for the plain URS(n,2) enumeration --
# cross-check against the generalized-dihedral construction (a lower bound L(n),
# and the conjectured complete set for prime n).
if get(ENV, "REFL_VERIFY", "1") != "0" && !isempty(mats)
    nbad = sum(!is_urs(M, n, lambda) for M in mats)
    @printf("  verification  : %d / %d enumerated matrices satisfy is_urs%s\n",
            length(mats) - nbad, length(mats), nbad == 0 ? "  (all valid)" : "  !! $nbad INVALID")
    if lambda == 2 && strength == 0
        dih = dihedral_urs_matrices(n); matset = Set(mats)
        found = sum(D in matset for D in dih; init = 0)
        @printf("  dihedral      : construction yields %d member(s) (lower bound L(%d)); %d found among the %d enumerated\n",
                length(dih), n, found, ncount)
    end
end

csvpath = joinpath(outdir, "cell_$(n)_$(lambda).csv")
open(csvpath, "w") do io
    println(io, "n,lambda,strength,count,time_first,time_all,complete")
    println(io, "$n,$lambda,$strength,$ncount,$time_first,$time_all,$complete")
end
solpath = write_solutions(joinpath(outdir, "cell_$(n)_$(lambda).sols.txt"), n, lambda, strength, mats, complete)
@printf("  wrote %s and %s (%d matrices)\n", csvpath, solpath, length(mats))

